CXR-ContraBench: Benchmarking Negated-Option Attraction in Medical VLMs

When a chest X-ray shows consolidation but the question asks which finding is present, a medical vision-language model may answer "No consolidation." This is more than an incorrect choice: it is a polarity reversal that emits a clinical statement contradicting the image. We study this failure as negated-option attraction, where a model is drawn to a negated answer option even when it conflicts with both the visual evidence and the question. We introduce CXR-ContraBench (Chest X-Ray Contradiction Benchmark), a diagnostic benchmark spanning internal ReXVQA slices and external OpenI and CheXpert protocols. The benchmark centers on present-finding questions, where selecting "No X" despite visible X creates the main clinical risk, and uses absent-finding questions as secondary tests of whether models copy negated wording. Across CheXpert protocols, the failure is substantial and persistent. On a strict direct presence probe, MedGemma and Qwen2.5-VL reach only 31.49% and 30.21% accuracy, respectively; on a matched 135,754-record CheXpert training-split protocol, both models select negated options on over 62% of presence questions. Chain-of-thought prompting reduces some presence-side reversals but does not eliminate them and can amplify absence-side contradictions. Finally, QCCV-Neg (Question-Conditioned Consistency Verifier for Negation) deterministically repairs the measured polarity-confused subset without retraining, raising MedGemma and Qwen2.5-VL to 96.60% and 95.32% accuracy on the direct presence probe. These results show that standard accuracy can hide a clinically meaningful inference-time polarity failure. Source code and benchmark construction scripts are available at https://github.com/fangzr/cxr-contrabench-code.

==> git_sync.sh <==
#!/usr/bin/env bash
# Auto-sync helper: commit changes, pull --rebase, then push.

set -euo pipefail

REPO_ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
cd "${REPO_ROOT}"

branch="${1:-$(git branch --show-current 2>/dev/null || echo main)}"

if ! git remote get-url origin >/dev/null 2>&1; then
  echo "Error: remote 'origin' is not configured." >&2
  exit 1
fi

update_counts() {
  git fetch origin "${branch}" >/dev/null 2>&1 || git fetch origin >/dev/null 2>&1
  if git rev-parse --verify "origin/${branch}" >/dev/null 2>&1; then
    read -r behind ahead <<<"$(git rev-list --left-right --count "origin/${branch}...HEAD" 2>/dev/null || echo "0 0")"
  else
    behind=0
    ahead="$(git rev-list --count HEAD)"
  fi
}

commit_if_needed() {
  if [[ -n "$(git status --porcelain)" ]]; then
    git add -A
    msg="Auto-sync $(date -u '+%Y-%m-%d %H:%M:%S UTC')"
    git commit -m "${msg}"
    echo "Created commit: ${msg}"
  else
    echo "No local changes to commit."
  fi
}

behind=0
ahead=0
update_counts

git status -sb
echo "Tracking: origin/${branch} (ahead: ${ahead}, behind: ${behind})"

commit_if_needed

# Refresh counts after commit
update_counts

if (( behind > 0 )); then
  echo "Remote is ahead by ${behind}. Pulling with rebase..."
  git pull --rebase origin "${branch}"
  update_counts
fi

if (( ahead > 0 )); then
  echo "Pushing ${ahead} commit(s) to origin/${branch}..."
  git push origin "HEAD:${branch}"
  update_counts
else
  echo "Nothing to push."
fi

echo -e "\nFinal status (ahead: ${ahead}, behind: ${behind}):"
git status -sb


==> scripts/strip_bib_url_fields.py <==
#!/usr/bin/env python3
"""Remove BibTeX url-field lines with an atomic in-place rewrite."""

from __future__ import annotations

import argparse
import os
import re
import sys
import tempfile
from pathlib import Path


URL_LINE_RE = re.compile(r"^\s*url\s*=\s*\{.*\},?\s*$")


def strip_url_lines(path: Path) -> int:
    original = path.read_text(encoding="utf-8")
    lines = original.splitlines(keepends=True)

    kept_lines = []
    removed = 0
    for line in lines:
        if URL_LINE_RE.match(line.rstrip("\r\n")):
            removed += 1
            continue
        kept_lines.append(line)

    if removed == 0:
        return 0

    updated = "".join(kept_lines)
    if not updated.endswith("\n"):
        updated += "\n"

    fd, tmp_name = tempfile.mkstemp(
        dir=str(path.parent),
        prefix=f".{path.name}.",
        suffix=".tmp",
        text=True,
    )
    try:
        with os.fdopen(fd, "w", encoding="utf-8", newline="") as tmp_file:
            tmp_file.write(updated)
            tmp_file.flush()
            os.fsync(tmp_file.fileno())
        os.replace(tmp_name, path)
    except Exception:
        try:
            os.unlink(tmp_name)
        except FileNotFoundError:
            pass
        raise

    return removed


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Remove BibTeX lines of the form 'url = {...},' from a file.",
    )
    parser.add_argument("bib_file", type=Path, help="Path to the BibTeX file to edit.")
    args = parser.parse_args()

    path = args.bib_file.resolve()
    if not path.is_file():
        print(f"error: file not found: {path}", file=sys.stderr)
        return 1

    removed = strip_url_lines(path)
    print(f"removed_url_lines={removed}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

